Attention for Fine-Grained Categorization

This paper presents experiments extending the work of Ba et al. (2014) on recurrent neural models for attention into less constrained visual environments, specifically fine-grained categorization on the Stanford Dogs data set. In this work we use an RNN of the same structure but substitute a more powerful visual network and perform large-scale pre-training of the visual network outside of the attention RNN. Most work in attention models to date focuses on tasks with toy or more constrained visual environments, whereas we present results for fine-grained categorization better than the state-of-the-art GoogLeNet classification model. We show that our model learns to direct high resolution attention to the most discriminative regions without any spatial supervision such as bounding boxes, and it is able to discriminate fine-grained dog breeds moderately well even when given only an initial low-resolution context image and narrow, inexpensive glimpses at faces and fur patterns. This and similar attention models have the major advantage of being trained end-to-end, as opposed to other current detection and recognition pipelines with hand-engineered components where information is lost. While our model is state-of-the-art, further work is needed to fully leverage the sequential input.

==> arxiv_tar.sh <==
#!/bin/bash

tar cvfz \
  arxiv.tgz \
  iclr2015.tex \
  abstract.tex \
  intro.tex \
  model.tex \
  results.tex \
  iclr2015.bbl \
  fancyhdr.sty \
  iclr2015.bst \
  iclr2015.sty \
  natbib.sty \
  pics/dogs_are_hard.jpg \
  pics/glimpse2_train_error.png \
  pics/glimpse2_valid_error.png \
  pics/inception_pretraining-eps-converted-to.pdf \
  pics/inception_rnn-eps-converted-to.pdf


==> clean.sh <==
rm -f iclr2015.aux iclr2015.blg iclr2015.log iclr2015.out z.log



==> make.sh <==
# These two files must be edited because the build will try to write them.
# They are checked in for posterity.
g4 edit iclr2015.pdf
g4 edit iclr2015.bbl

pdflatex iclr2015 || exit 1
bibtex iclr2015 || exit 1
pdflatex iclr2015
pdflatex iclr2015


==> pics/convert.sh <==
#!/bin/bash

PICS=(
  foveal_2res_composite
  foveal_2res_dots
  foveal_2res_glimpse1_boxes
  foveal_2res_glimpse1
  foveal_2res_glimpse2_boxes
  foveal_2res_glimpse2
  foveal_2res_glimpse3_boxes
  foveal_2res_glimpse3
  foveal_3res_composite
  foveal_3res_dots
  foveal_3res_glimpse1_boxes
  foveal_3res_glimpse1
  foveal_3res_glimpse2_boxes
  foveal_3res_glimpse2
  foveal_3res_glimpse3_boxes
  foveal_3res_glimpse3
)

for pic in ${PICS[*]}
do
  convert "${pic}.gif" "${pic}.jpg"
done


==> pics/convert_gifs.sh <==
#!/bin/bash

# Run in this directory.
ls -1 *.gif > /tmp/gifs.txt
sed 's/\.gif/.png/' /tmp/gifs.txt > /tmp/pngs.txt
for GIF in $(ls -1 *.gif)
do
  PNG=$(echo ${GIF} | sed 's/\.gif/.png/')
  convert ${GIF} ${PNG}
done

